Goldstone bosons across thermal phase transitions

Temperature has a significant effect on the properties of quantum field theories (QFTs) with a spontaneously broken symmetry, in particular on the massless Goldstone bosons that exist in the vacuum state. It has recently been shown using lattice calculations for a $\mathrm{U}(1)$ complex scalar field theory that the Goldstone mode persists even when the symmetry is restored above the critical temperature $T_{c}$, and has the properties of a screened excitation, a so-called thermoparticle. In this work, we continue the investigation of this theory by determining explicitly how the Goldstone mode evolves as the temperature is increased both below and above $T_{c}$. We find that the two phases of the theory are entirely characterised by the thermal dissipative effects experienced by the Goldstone mode, with the broken and symmetry-restored phases associated with weak and strong damping, respectively. These findings are consistent with the non-perturbative constraints imposed by spontaneous symmetry breaking, and provide a new way in which to characterise thermal phase transitions in QFTs.

==> anc/Figure_1/Fig1.dat <==
# a^2 C_L(0,z=L/2) data

# Nt=32

96  0.00792251  0.0000290191
64  0.00798622  0.0000412241
32  0.00870552  0.000144213 
        
# Nt=16

128 0.00720841  0.0000420624    
96  0.007386    0.0000529941
64  0.00759174  0.0000704294
32  0.0089665   0.000267856

# Nt=8

128 0.00388862  0.0000562507
96  0.00413714  0.000103469
64  0.00488755  0.000173948
32  0.00868434  0.000330838

# Nt=6

160 0.000530506 0.0000355016
128 0.000738356 0.0000333957
96  0.00151588  0.0000554771

# Nt=4

160 0.0000429995    4.07463E-06
128 0.000126344     8.46869E-06
96  0.000282938     0.0000193414
64  0.00106749      0.00004681
32  0.00634653      0.000217875

# Nt=2

160 3.93633*10^-7   2.6888E-07
128 3.8662*10^-6    6.00402E-07
96  0.0000229581    1.66512E-06
64  0.000207779     3.98658E-06
32  0.00260343      0.0000356723


==> anc/Figure_2/Fig2.dat <==
# a^2 C_L(0,z=L/2) data

# Nt=32

0.000108507  0.00792251  0.0000290191
0.000244141  0.00798622  0.0000412241
0.000976563  0.00870552  0.000144213 
        
# Nt=16

0.0078125   0.00720841  0.0000420624    
0.0104167   0.007386    0.0000529941
0.015625    0.00759174  0.0000704294

# Nt=8

0.0078125   0.00388862  0.0000562507
0.0104167   0.00413714  0.000103469
0.015625    0.00488755  0.000173948



==> anc/Figure_3/Fig3.dat <==
# m_scr/v0 vs T/v0

0.353384    0
0.706768    0 
1.41354     0 
1.88471     0.138617
2.82707     0.458438
5.65414     1.14146

# a*v0 value = 0.0884308


==> anc/Figure_4/Fig4.dat <==
# Ct/a data

# Nt=6

0   2252.95 144.498
1   2252.12 144.498
2   2251.62 144.498
3   2251.46 144.498

# Nt=4

0   320.161 14.9002
1   319.403 14.9006
2   319.155 14.901

# Nt=2

0   98.149  0.241262
1   97.6499 0.241234



# Ct/a prediction 

# Nt=6

0   2252.94
1   2252.1
2   2251.61
3   2251.45

# Nt=4

0   320.858
1   320.097
2   319.85

# Nt=2

0   97.9688
1   97.4973

